Neural Probabilistic Logic Programming in Discrete-Continuous Domains

Neural-symbolic AI (NeSy) allows neural networks to exploit symbolic background knowledge in the form of logic. It has been shown to aid learning in the limited data regime and to facilitate inference on out-of-distribution data. Probabilistic NeSy focuses on integrating neural networks with both logic and probability theory, which additionally allows learning under uncertainty. A major limitation of current probabilistic NeSy systems, such as DeepProbLog, is their restriction to finite probability distributions, i.e., discrete random variables. In contrast, deep probabilistic programming (DPP) excels in modelling and optimising continuous probability distributions. Hence, we introduce DeepSeaProbLog, a neural probabilistic logic programming language that incorporates DPP techniques into NeSy. Doing so results in the support of inference and learning of both discrete and continuous probability distributions under logical constraints. Our main contributions are 1) the semantics of DeepSeaProbLog and its corresponding inference algorithm, 2) a proven asymptotically unbiased learning algorithm, and 3) a series of experiments that illustrate the versatility of our approach.

==> problog.py <==
# -*- coding: utf-8 -*-
"""
    Lexers for ProbLog.
    :license: BSD, see LICENSE for details.
"""

import re
from pygments import token

from pygments.util import guess_decode
from pygments.lexer import _encoding_map
from pygments.filter import apply_filters
from pygments.lexer import RegexLexer, bygroups, words, include
from pygments.token import (
    Text,
    Comment,
    Operator,
    Keyword,
    Name,
    String,
    Escape,
    Number,
    Punctuation,
)

__all__ = ["ProbLogLexer"]


class ProbLogLexer(RegexLexer):
    """
    Lexer for Prolog files.
    """

    name = "ProbLog"
    aliases = ["problog"]
    filenames = ["*.ecl", "*.prolog", "*.pro", "*.pl"]
    mimetypes = ["text/x-problog"]

    flags = re.UNICODE | re.MULTILINE

    def predicates_callback(lexer, match):
        print("predicates_callback")
        print(match)
        # print(match.group(0), 0),
        # print(match.group(1), 1)
        # print(match.group(2), 2)
        # print(match.group(3), 3)

        if match.group(1) in lexer.random_variables:
            token = Punctuation
        else:
            token =Punctuation

        return bygroups(token, Text, Punctuation)(lexer, match)

    def atoms_callback(lexer, match):

        print("atoms_callback")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    def atoms_callback_bang(lexer, match):
        print("atoms_callback_bang")
        print(match)
        if match.group(0) in lexer.random_variables:
            token = Punctuation
        else:
            token = Punctuation

        yield match.start(0), token, match.group(0)

    tokens = {
        "root": [
            (r"/\*", Comment.Multiline, "nested-comment"),
            (r"%.*", Comment.Single),
            # character literal
            (r"\@(.*?)\@", Escape),
            include("comparison_builtins"),
            include("operators"),
            (r"0\'.", String.Char),
            include("numbers"),
            include("builtins"),
            include("inspection"),
            include("punctuation"),
            (
                r'"(?:\\x[0-9a-fA-F]+\\|\\u[0-9a-fA-F]{4}|\\U[0-9a-fA-F]{8}|'
                r'\\[0-7]+\\|\\["\nabcefnrstv]|[^\\"])*"',
                String.Double,
            ),
            (r"'(?:''|[^'])*'", Punctuation),  # quoted atom
            (r"_", Name.Variable),  # The don't-care variable
            include("distributions"),
            # (r'([a-z]+)(:)', bygroups(Name.Namespace, Punctuation)), no fucking idea what this thing is doing here
            # (u'([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]'
            #  u'[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)'
            #  u'(\\s*)(:-|-->)',
            #  bygroups(Name.Function, Text, Operator)),  # function defn
            (
                u"([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)"
                u"(\\s*)(\\()",
                # predicates_callback,
                bygroups(Punctuation, Text, Punctuation),
            ),
            (
                u"[a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]"
                u"[\\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*",
                # atoms_callback,
                Punctuation,
            ),  # atom, characters
            # This one includes !
            (
                u"[#&*+\\-./:<=>?@\\\\^~\u00a1-\u00bf\u2010-\u303f]+",
                Punctuation,
                # atoms_callback_bang,
            ),  # atom, graphics
            (r"[A-Z_]\w*", Name.Variable),
            (u"\\s+|[\u2000-\u200f\ufff0-\ufffe\uffef]", Text),
        ],
        "numbers": [
            (r"0b[01]+", Number.Bin),
            (r"0o[0-7]+", Number.Oct),
            (r"0x[0-9a-fA-F]+", Number.Hex),
            # literal with prepended base
            (r"\d\d?\'[a-zA-Z0-9]+", Number.Integer),
            (r"(\d+\.\d*|\d*\.\d+)([eE][+-]?[0-9]+)?", Number.Float),
            (r"\d+", Number.Integer),
        ],
        "punctuation": [
            ("'", Punctuation),
            (r"[\[\](){}|.,;!]", Punctuation),
            (r"[\[\](){}|::]", Punctuation),
            (r"[\[\](){}|~]", Punctuation),
            (r"[\[\](){}|:-]", Punctuation),
            (r":-|-->", Punctuation),
            (r"\\\+", Punctuation),
        ],
        "inspection": [
            (
                words(
                    (
                        "integer",
                        "real",
                        "symbol",
                        "compound",
                        "number",
                        "atom",
                        "distribution",
                        "random_variable",
                        "random_number",
                        "vector",
                        "matrix",
                        "arithmetic",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "comparison_builtins": [
            (r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)", Name.Punctuation),
        ],
        "builtins": [
            (
                words(
                    (
                        "measurable",
                        "dimension",
                        "comparison",
                        "eq",
                        "neq",
                        "lt",
                        "le",
                        "gt",
                        "ge",
                        "query",
                        "query_density",
                        "query_distribution",
                        "evidence",
                        "observation",
                        "transpose",
                        "rv",
                        "holds",
                        "test",
                        "map",
                        "refers2rv",
                        "sample",
                        "samples",
                        "nn",
			"delta_interval",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "operators": [
            # Needs to not be followed by an atom.
            # (r'=(?=\s|[a-zA-Z\[])', Operator),
            (r"is\b", Name.Builtin),
            (
                r"(<|>|=<|>=|==|=:=|=\\\=|=|/|//|\*|\+|-|\\\+)(?=\s|[a-zA-Z0-9\[])",
                Name.Punctuation,
            ),
            (r"(mod|div|not)\b", Operator),
        ],
        "distributions": [
            (
                words(
                    (
                        "dist",
                        "normal",
                        "poisson",
                        "uniform",
                        "delta",
                        "beta",
                        "bernoulli",
                        "discrete",
                        "finite",
                        "categorical",
                        "generalisednormal",
                    ),
                    prefix=r"(?<!\.)",
                    suffix=r"\b",
                ),
                Name.Builtin,
            ),
        ],
        "nested-comment": [
            (r"\*/", Comment.Multiline, "#pop"),
            (r"/\*", Comment.Multiline, "#push"),
            (r"[^*/]+", Comment.Multiline),
            (r"[*/]", Comment.Multiline),
        ],
    }

    def analyse_text(text):
        return ":-" in text

    def get_tokens(self, text, unfiltered=False):
        """
        Return an iterable of (tokentype, value) pairs generated from
        `text`. If `unfiltered` is set to `True`, the filtering mechanism
        is bypassed even if filters are defined.
        Also preprocess the text, i.e. expand tabs and strip it if
        wanted and applies registered filters.
        """

        variables = text.split(".")
        variables = [v for v in variables if "~" in v]
        variables = [v.split("~")[0].strip("\n").strip(" ") for v in variables]
        random_variables = []
        for v in variables:
            if "(" in v:
                random_variables.append(v.split("(")[0])
            else:
                random_variables.append(v)
        self.random_variables = tuple(random_variables)

        if not isinstance(text, str):
            if self.encoding == "guess":
                text, _ = guess_decode(text)
            elif self.encoding == "chardet":
                try:
                    import chardet
                except ImportError as e:
                    raise ImportError(
                        "To enable chardet encoding guessing, "
                        "please install the chardet library "
                        "from http://chardet.feedparser.org/"
                    ) from e
                # check for BOM first
                decoded = None
                for bom, encoding in _encoding_map:
                    if text.startswith(bom):
                        decoded = text[len(bom) :].decode(encoding, "replace")
                        break
                # no BOM found, so use chardet
                if decoded is None:
                    enc = chardet.detect(text[:1024])  # Guess using first 1KB
                    decoded = text.decode(enc.get("encoding") or "utf-8", "replace")
                text = decoded
            else:
                text = text.decode(self.encoding)
                if text.startswith("\ufeff"):
                    text = text[len("\ufeff") :]
        else:
            if text.startswith("\ufeff"):
                text = text[len("\ufeff") :]

        # text now *is* a unicode string
        text = text.replace("\r\n", "\n")
        text = text.replace("\r", "\n")
        if self.stripall:
            text = text.strip()
        elif self.stripnl:
            text = text.strip("\n")
        if self.tabsize > 0:
            text = text.expandtabs(self.tabsize)
        if self.ensurenl and not text.endswith("\n"):
            text += "\n"

        def streamer():
            for _, t, v in self.get_tokens_unprocessed(text):
                yield t, v

        stream = streamer()
        if not unfiltered:
            stream = apply_filters(stream, self.filters, self)
        return stream

